Relationship between crystal structure and multiferroic orders in orthorhombic perovskite manganites

We use resonant and non-resonant X-ray diffraction measurements in combination with first-principles electronic structure calculations and Monte Carlo simulations to study the relationship between crystal structure and multiferroic orders in the orthorhombic perovskite manganites, o-$R$MnO$_3$ ($R$ is a rare-earth cation or Y). In particular, we focus on how the internal lattice parameters (Mn-O bond lengths and Mn-O-Mn bond angles) evolve under chemical pressure and epitaxial strain, and the effect of these structural variations on the microscopic exchange interactions and long-range magnetic order. We show that chemical pressure and epitaxial strain are accommodated differently by the crystal lattice of o-$R$MnO$_3$, which is key for understanding the difference in magnetic properties between bulk samples and strained films. Finally, we discuss the effects of these differences in the magnetism on the electric polarization in o-$R$MnO$_3$.

==> anc/ermno3_30nm.cif <==
#======================================================================

# CRYSTAL DATA

#----------------------------------------------------------------------

data_VESTA_phase_1


_pd_phase_name                         'CIF file'
_cell_length_a                         5.13220
_cell_length_b                         5.78001
_cell_length_c                         7.31463
_cell_angle_alpha                      90
_cell_angle_beta                       90
_cell_angle_gamma                      90
_symmetry_space_group_name_H-M         'P b n m'
_symmetry_Int_Tables_number            62

loop_
_symmetry_equiv_pos_as_xyz
   'x, y, z'
   '-x, -y, -z'
   'x+1/2, -y+1/2, -z'
   '-x+1/2, y+1/2, z'
   '-x, -y, z+1/2'
   'x, y, -z+1/2'
   '-x+1/2, y+1/2, -z+1/2'
   'x+1/2, -y+1/2, z+1/2'

loop_
   _atom_site_label
   _atom_site_occupancy
   _atom_site_fract_x
   _atom_site_fract_y
   _atom_site_fract_z
   _atom_site_adp_type
   _atom_site_B_iso_or_equiv
   _atom_site_type_symbol
   Mn1        1.0     0.500000      0.000000      0.000000     Biso  1.000000 Mn
   Er1        1.0     0.977570      0.088230      0.250000     Biso  1.000000 Er
   O1         1.0     0.118480      0.460830      0.250000     Biso  1.000000 O
   O5         1.0     0.695520      0.324560      0.056400     Biso  1.000000 O


==> anc/ermno3_bulk.cif <==
#======================================================================

# CRYSTAL DATA

#----------------------------------------------------------------------

data_VESTA_phase_1


_pd_phase_name                         'CIF file'
_cell_length_a                         5.18557
_cell_length_b                         5.75888
_cell_length_c                         7.28213
_cell_angle_alpha                      90
_cell_angle_beta                       90
_cell_angle_gamma                      90
_symmetry_space_group_name_H-M         'P b n m'
_symmetry_Int_Tables_number            62

loop_
_symmetry_equiv_pos_as_xyz
   'x, y, z'
   '-x, -y, -z'
   'x+1/2, -y+1/2, -z'
   '-x+1/2, y+1/2, z'
   '-x, -y, z+1/2'
   'x, y, -z+1/2'
   '-x+1/2, y+1/2, -z+1/2'
   'x+1/2, -y+1/2, z+1/2'

loop_
   _atom_site_label
   _atom_site_occupancy
   _atom_site_fract_x
   _atom_site_fract_y
   _atom_site_fract_z
   _atom_site_adp_type
   _atom_site_B_iso_or_equiv
   _atom_site_type_symbol
   Er1        1.0     0.979180      0.086520      0.250000     Biso  1.000000 Er
   Mn1        1.0     0.500000      0.000000      0.000000     Biso  1.000000 Mn
   O1         1.0     0.119280      0.460070      0.250000     Biso  1.000000 O
   O5         1.0     0.697260      0.324590      0.056270     Biso  1.000000 O


==> anc/gdmno3_10nm.cif <==
#======================================================================

# CRYSTAL DATA

#----------------------------------------------------------------------

data_VESTA_phase_1


_pd_phase_name                         'CIF file'
_cell_length_a                         5.12830
_cell_length_b                         5.93456
_cell_length_c                         7.30853
_cell_angle_alpha                      90
_cell_angle_beta                       90
_cell_angle_gamma                      90
_symmetry_space_group_name_H-M         'P b n m'
_symmetry_Int_Tables_number            62

loop_
_symmetry_equiv_pos_as_xyz
   'x, y, z'
   '-x, -y, -z'
   'x+1/2, -y+1/2, -z'
   '-x+1/2, y+1/2, z'
   '-x, -y, z+1/2'
   'x, y, -z+1/2'
   '-x+1/2, y+1/2, -z+1/2'
   'x+1/2, -y+1/2, z+1/2'

loop_
   _atom_site_label
   _atom_site_occupancy
   _atom_site_fract_x
   _atom_site_fract_y
   _atom_site_fract_z
   _atom_site_adp_type
   _atom_site_B_iso_or_equiv
   _atom_site_type_symbol
   Gd1        1.0     0.976730      0.090540      0.250000     Biso  1.000000 Gd
   Mn1        1.0     0.500000      0.000000      0.000000     Biso  1.000000 Mn
   O1         1.0     0.105980      0.468660      0.250000     Biso  1.000000 O
   O5         1.0     0.197030      0.175930      0.551050     Biso  1.000000 O


==> anc/gdmno3_bulk.cif <==
#======================================================================

# CRYSTAL DATA

#----------------------------------------------------------------------

data_VESTA_phase_1


_pd_phase_name                         'CIF file'
_cell_length_a                         5.26141
_cell_length_b                         5.80655
_cell_length_c                         7.36673
_cell_angle_alpha                      90
_cell_angle_beta                       90
_cell_angle_gamma                      90
_symmetry_space_group_name_H-M         'P b n m'
_symmetry_Int_Tables_number            62

loop_
_symmetry_equiv_pos_as_xyz
   'x, y, z'
   '-x, -y, -z'
   'x+1/2, -y+1/2, -z'
   '-x+1/2, y+1/2, z'
   '-x, -y, z+1/2'
   'x, y, -z+1/2'
   '-x+1/2, y+1/2, -z+1/2'
   'x+1/2, -y+1/2, z+1/2'

loop_
   _atom_site_label
   _atom_site_occupancy
   _atom_site_fract_x
   _atom_site_fract_y
   _atom_site_fract_z
   _atom_site_adp_type
   _atom_site_B_iso_or_equiv
   _atom_site_type_symbol
   Gd1        1.0     0.980520      0.083110      0.250000     Biso  1.000000 Gd
   Mn1        1.0     0.500000      0.000000      0.000000     Biso  1.000000 Mn
   O1         1.0     0.106970      0.468550      0.250000     Biso  1.000000 O
   O5         1.0     0.202560      0.178710      0.551780     Biso  1.000000 O


==> anc/homno3_120nm.cif <==
#======================================================================

# CRYSTAL DATA

#----------------------------------------------------------------------

data_VESTA_phase_1


_pd_phase_name                         'CIF file'
_cell_length_a                         5.22022
_cell_length_b                         5.73551
_cell_length_c                         7.36801
_cell_angle_alpha                      90
_cell_angle_beta                       90
_cell_angle_gamma                      90
_symmetry_space_group_name_H-M         'P b n m'
_symmetry_Int_Tables_number            62

loop_
_symmetry_equiv_pos_as_xyz
   'x, y, z'
   '-x, -y, -z'
   'x+1/2, -y+1/2, -z'
   '-x+1/2, y+1/2, z'
   '-x, -y, z+1/2'
   'x, y, -z+1/2'
   '-x+1/2, y+1/2, -z+1/2'
   'x+1/2, -y+1/2, z+1/2'

loop_
   _atom_site_label
   _atom_site_occupancy
   _atom_site_fract_x
   _atom_site_fract_y
   _atom_site_fract_z
   _atom_site_adp_type
   _atom_site_B_iso_or_equiv
   _atom_site_type_symbol
   Ho1        1.0     0.979480      0.084090      0.250000     Biso  1.000000 Ho
   Mn1        1.0     0.500000      0.000000      0.000000     Biso  1.000000 Mn
   O1         1.0     0.116200      0.462650      0.250000     Biso  1.000000 O
   O5         1.0     0.699570      0.322840      0.055900     Biso  1.000000 O


==> anc/homno3_bulk.cif <==
#======================================================================

# CRYSTAL DATA

#----------------------------------------------------------------------

data_VESTA_phase_1


_pd_phase_name                         'CIF file'
_cell_length_a                         5.20282
_cell_length_b                         5.77141
_cell_length_c                         7.30057
_cell_angle_alpha                      90
_cell_angle_beta                       90
_cell_angle_gamma                      90
_symmetry_space_group_name_H-M         'P b n m'
_symmetry_Int_Tables_number            62

loop_
_symmetry_equiv_pos_as_xyz
   'x, y, z'
   '-x, -y, -z'
   'x+1/2, -y+1/2, -z'
   '-x+1/2, y+1/2, z'
   '-x, -y, z+1/2'
   'x, y, -z+1/2'
   '-x+1/2, y+1/2, -z+1/2'
   'x+1/2, -y+1/2, z+1/2'

loop_
   _atom_site_label
   _atom_site_occupancy
   _atom_site_fract_x
   _atom_site_fract_y
   _atom_site_fract_z
   _atom_site_adp_type
   _atom_site_B_iso_or_equiv
   _atom_site_type_symbol
   Ho1        1.0     0.979460      0.085870      0.250000     Biso  1.000000 Ho
   Mn1        1.0     0.500000      0.000000      0.000000     Biso  1.000000 Mn
   O1         1.0     0.116580      0.462000      0.250000     Biso  1.000000 O
   O5         1.0     0.698410      0.323940      0.055290     Biso  1.000000 O


==> anc/lumno3_104nm.cif <==
#======================================================================

# CRYSTAL DATA

#----------------------------------------------------------------------

data_VESTA_phase_1


_pd_phase_name                         'CIF file'
_cell_length_a                         5.16706
_cell_length_b                         5.65058
_cell_length_c                         7.33783
_cell_angle_alpha                      90
_cell_angle_beta                       90
_cell_angle_gamma                      90
_symmetry_space_group_name_H-M         'P b n m'
_symmetry_Int_Tables_number            62

loop_
_symmetry_equiv_pos_as_xyz
   'x, y, z'
   '-x, -y, -z'
   'x+1/2, -y+1/2, -z'
   '-x+1/2, y+1/2, z'
   '-x, -y, z+1/2'
   'x, y, -z+1/2'
   '-x+1/2, y+1/2, -z+1/2'
   'x+1/2, -y+1/2, z+1/2'

loop_
   _atom_site_label
   _atom_site_occupancy
   _atom_site_fract_x
   _atom_site_fract_y
   _atom_site_fract_z
   _atom_site_adp_type
   _atom_site_B_iso_or_equiv
   _atom_site_type_symbol
   Lu1        1.0     0.521800      0.584650      0.250000     Biso  1.000000 Lu
   Mn1        1.0     0.500000      0.000000      0.000000     Biso  1.000000 Mn
   O1         1.0     0.372990      0.954990      0.250000     Biso  1.000000 O
   O5         1.0     0.696500      0.324130      0.060660     Biso  1.000000 O


==> anc/lumno3_26nm.cif <==
#======================================================================

# CRYSTAL DATA

#----------------------------------------------------------------------

data_VESTA_phase_1


_pd_phase_name                         'CIF file'
_cell_length_a                         5.16706
_cell_length_b                         5.59470
_cell_length_c                         7.45020
_cell_angle_alpha                      90
_cell_angle_beta                       90
_cell_angle_gamma                      90
_symmetry_space_group_name_H-M         'P b n m'
_symmetry_Int_Tables_number            62

loop_
_symmetry_equiv_pos_as_xyz
   'x, y, z'
   '-x, -y, -z'
   'x+1/2, -y+1/2, -z'
   '-x+1/2, y+1/2, z'
   '-x, -y, z+1/2'
   'x, y, -z+1/2'
   '-x+1/2, y+1/2, -z+1/2'
   'x+1/2, -y+1/2, z+1/2'

loop_
   _atom_site_label
   _atom_site_occupancy
   _atom_site_fract_x
   _atom_site_fract_y
   _atom_site_fract_z
   _atom_site_adp_type
   _atom_site_B_iso_or_equiv
   _atom_site_type_symbol
   Lu1        1.0     0.523210      0.582480      0.250000     Biso  1.000000 Lu
   Mn1        1.0     0.500000      0.000000      0.000000     Biso  1.000000 Mn
   O1         1.0     0.372960      0.955730      0.250000     Biso  1.000000 O
   O5         1.0     0.698080      0.321250      0.062180     Biso  1.000000 O


==> anc/lumno3_bulk.cif <==
#======================================================================

# CRYSTAL DATA

#----------------------------------------------------------------------

data_VESTA_phase_1


_pd_phase_name                         'CIF file'
_cell_length_a                         5.13711
_cell_length_b                         5.70565
_cell_length_c                         7.24107
_cell_angle_alpha                      90
_cell_angle_beta                       90
_cell_angle_gamma                      90
_symmetry_space_group_name_H-M         'P b n m'
_symmetry_Int_Tables_number            62

loop_
_symmetry_equiv_pos_as_xyz
   'x, y, z'
   '-x, -y, -z'
   'x+1/2, -y+1/2, -z'
   '-x+1/2, y+1/2, z'
   '-x, -y, z+1/2'
   'x, y, -z+1/2'
   '-x+1/2, y+1/2, -z+1/2'
   'x+1/2, -y+1/2, z+1/2'

loop_
   _atom_site_label
   _atom_site_occupancy
   _atom_site_fract_x
   _atom_site_fract_y
   _atom_site_fract_z
   _atom_site_adp_type
   _atom_site_B_iso_or_equiv
   _atom_site_type_symbol
   Lu1        1.0     0.521420      0.587220      0.250000     Biso  1.000000 Lu
   Mn1        1.0     0.500000      0.000000      0.000000     Biso  1.000000 Mn
   O1         1.0     0.372790      0.954180      0.250000     Biso  1.000000 O
   O5         1.0     0.694350      0.326010      0.059440     Biso  1.000000 O


==> anc/lumno3_inv104.cif <==
#======================================================================

# CRYSTAL DATA

#----------------------------------------------------------------------

data_VESTA_phase_1


_pd_phase_name                         'CIF file'
_cell_length_a                         5.10684
_cell_length_b                         5.77939
_cell_length_c                         7.14391
_cell_angle_alpha                      90
_cell_angle_beta                       90
_cell_angle_gamma                      90
_symmetry_space_group_name_H-M         'P b n m'
_symmetry_Int_Tables_number            62

loop_
_symmetry_equiv_pos_as_xyz
   'x, y, z'
   '-x, -y, -z'
   'x+1/2, -y+1/2, -z'
   '-x+1/2, y+1/2, z'
   '-x, -y, z+1/2'
   'x, y, -z+1/2'
   '-x+1/2, y+1/2, -z+1/2'
   'x+1/2, -y+1/2, z+1/2'

loop_
   _atom_site_label
   _atom_site_occupancy
   _atom_site_fract_x
   _atom_site_fract_y
   _atom_site_fract_z
   _atom_site_adp_type
   _atom_site_B_iso_or_equiv
   _atom_site_type_symbol
   Lu1        1.0     0.521130      0.590100      0.250000     Biso  1.000000 Lu
   Mn1        1.0     0.500000      0.000000      0.000000     Biso  1.000000 Mn
   O1         1.0     0.371940      0.952640      0.250000     Biso  1.000000 O
   O5         1.0     0.692370      0.328110      0.058310     Biso  1.000000 O


==> anc/lumno3_inv26.cif <==
#======================================================================

# CRYSTAL DATA

#----------------------------------------------------------------------

data_VESTA_phase_1


_pd_phase_name                         'CIF file'
_cell_length_a                         5.10684
_cell_length_b                         5.83938
_cell_length_c                         7.03154
_cell_angle_alpha                      90
_cell_angle_beta                       90
_cell_angle_gamma                      90
_symmetry_space_group_name_H-M         'P b n m'
_symmetry_Int_Tables_number            62

loop_
_symmetry_equiv_pos_as_xyz
   'x, y, z'
   '-x, -y, -z'
   'x+1/2, -y+1/2, -z'
   '-x+1/2, y+1/2, z'
   '-x, -y, z+1/2'
   'x, y, -z+1/2'
   '-x+1/2, y+1/2, -z+1/2'
   'x+1/2, -y+1/2, z+1/2'

loop_
   _atom_site_label
   _atom_site_occupancy
   _atom_site_fract_x
   _atom_site_fract_y
   _atom_site_fract_z
   _atom_site_adp_type
   _atom_site_B_iso_or_equiv
   _atom_site_type_symbol
   Lu1        1.0     0.520100      0.591820      0.250000     Biso  1.000000 Lu
   Mn1        1.0     0.500000      0.000000      0.000000     Biso  1.000000 Mn
   O1         1.0     0.370060      0.950090      0.250000     Biso  1.000000 O
   O5         1.0     0.691660      0.329910      0.057260     Biso  1.000000 O


==> anc/tbmno3_14nm.cif <==
#======================================================================

# CRYSTAL DATA

#----------------------------------------------------------------------

data_VESTA_phase_1


_pd_phase_name                         'CIF file'
_cell_length_a                         5.13023
_cell_length_b                         5.89339
_cell_length_c                         7.30654
_cell_angle_alpha                      90
_cell_angle_beta                       90
_cell_angle_gamma                      90
_symmetry_space_group_name_H-M         'P b n m'
_symmetry_Int_Tables_number            62

loop_
_symmetry_equiv_pos_as_xyz
   'x, y, z'
   '-x, -y, -z'
   'x+1/2, -y+1/2, -z'
   '-x+1/2, y+1/2, z'
   '-x, -y, z+1/2'
   'x, y, -z+1/2'
   '-x+1/2, y+1/2, -z+1/2'
   'x+1/2, -y+1/2, z+1/2'

loop_
   _atom_site_label
   _atom_site_occupancy
   _atom_site_fract_x
   _atom_site_fract_y
   _atom_site_fract_z
   _atom_site_adp_type
   _atom_site_B_iso_or_equiv
   _atom_site_type_symbol
   Tb1        1.0     0.977100      0.089990      0.250000     Biso  1.000000 Tb
   Mn1        1.0     0.500000      0.000000      0.000000     Biso  1.000000 Mn
   O1         1.0     0.109530      0.466490      0.250000     Biso  1.000000 O
   O5         1.0     0.696530      0.324300      0.052460     Biso  1.000000 O


==> anc/tbmno3_bulk.cif <==
#======================================================================

# CRYSTAL DATA

#----------------------------------------------------------------------

data_VESTA_phase_1


_pd_phase_name                         'CIF file'
_cell_length_a                         5.24011
_cell_length_b                         5.79691
_cell_length_c                         7.34178
_cell_angle_alpha                      90
_cell_angle_beta                       90
_cell_angle_gamma                      90
_symmetry_space_group_name_H-M         'P b n m'
_symmetry_Int_Tables_number            62

loop_
_symmetry_equiv_pos_as_xyz
   'x, y, z'
   '-x, -y, -z'
   'x+1/2, -y+1/2, -z'
   '-x+1/2, y+1/2, z'
   '-x, -y, z+1/2'
   'x, y, -z+1/2'
   '-x+1/2, y+1/2, -z+1/2'
   'x+1/2, -y+1/2, z+1/2'

loop_
   _atom_site_label
   _atom_site_occupancy
   _atom_site_fract_x
   _atom_site_fract_y
   _atom_site_fract_z
   _atom_site_adp_type
   _atom_site_B_iso_or_equiv
   _atom_site_type_symbol
   Tb1        1.0     0.980090      0.084300      0.250000     Biso  1.000000 Tb
   Mn1        1.0     0.500000      0.000000      0.000000     Biso  1.000000 Mn
   O1         1.0     0.110430      0.466250      0.250000     Biso  1.000000 O
   O5         1.0     0.701000      0.322360      0.053030     Biso  1.000000 O


==> anc/ybmno3_400nm.cif <==
#======================================================================

# CRYSTAL DATA

#----------------------------------------------------------------------

data_VESTA_phase_1


_pd_phase_name                         'CIF file'
_cell_length_a                         5.16102
_cell_length_b                         5.69933
_cell_length_c                         7.31490
_cell_angle_alpha                      90
_cell_angle_beta                       90
_cell_angle_gamma                      90
_symmetry_space_group_name_H-M         'P b n m'
_symmetry_Int_Tables_number            62

loop_
_symmetry_equiv_pos_as_xyz
   'x, y, z'
   '-x, -y, -z'
   'x+1/2, -y+1/2, -z'
   '-x+1/2, y+1/2, z'
   '-x, -y, z+1/2'
   'x, y, -z+1/2'
   '-x+1/2, y+1/2, -z+1/2'
   'x+1/2, -y+1/2, z+1/2'

loop_
   _atom_site_label
   _atom_site_occupancy
   _atom_site_fract_x
   _atom_site_fract_y
   _atom_site_fract_z
   _atom_site_adp_type
   _atom_site_B_iso_or_equiv
   _atom_site_type_symbol
   Yb1        1.0     0.978400      0.085910      0.250000     Biso  1.000000 Yb
   Mn1        1.0     0.500000      0.000000      0.000000     Biso  1.000000 Mn
   O1         1.0     0.124170      0.456810      0.250000     Biso  1.000000 O
   O5         1.0     0.696150      0.324640      0.059000     Biso  1.000000 O


==> anc/ybmno3_bulk.cif <==
#======================================================================

# CRYSTAL DATA

#----------------------------------------------------------------------

data_VESTA_phase_1


_pd_phase_name                         'CIF file'
_cell_length_a                         5.15371
_cell_length_b                         5.72548
_cell_length_c                         7.25349
_cell_angle_alpha                      90
_cell_angle_beta                       90
_cell_angle_gamma                      90
_symmetry_space_group_name_H-M         'P b n m'
_symmetry_Int_Tables_number            62

loop_
_symmetry_equiv_pos_as_xyz
   'x, y, z'
   '-x, -y, -z'
   'x+1/2, -y+1/2, -z'
   '-x+1/2, y+1/2, z'
   '-x, -y, z+1/2'
   'x, y, -z+1/2'
   '-x+1/2, y+1/2, -z+1/2'
   'x+1/2, -y+1/2, z+1/2'

loop_
   _atom_site_label
   _atom_site_occupancy
   _atom_site_fract_x
   _atom_site_fract_y
   _atom_site_fract_z
   _atom_site_adp_type
   _atom_site_B_iso_or_equiv
   _atom_site_type_symbol
   Yb1        1.0     0.978810      0.087050      0.250000     Biso  1.000000 Yb
   Mn1        1.0     0.500000      0.000000      0.000000     Biso  1.000000 Mn
   O1         1.0     0.124480      0.456180      0.250000     Biso  1.000000 O
   O5         1.0     0.695290      0.325610      0.058330     Biso  1.000000 O

